Two-dimensional gauge anomalies and $p$-adic numbers

We show how methods of number theory can be used to study anomalies in gauge quantum field theories in spacetime dimension two. To wit, the anomaly cancellation conditions for the abelian part of the local anomaly admit solutions if and only if they admit solutions in the reals and in the $p$-adics for every prime $p$ and we use this to build an algorithm to find all solutions.

==> anc/2d_anomalies_code_submission.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 14.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     88836,       2235]
NotebookOptionsPosition[     80149,       2100]
NotebookOutlinePosition[     80664,       2120]
CellTagsIndexPosition[     80621,       2117]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["User Input", "Subsection",
 CellChangeTimes->{{3.919507210499365*^9, 3.9195072144551926`*^9}, 
   3.9195124837764263`*^9},ExpressionUUID->"f9b11ddb-a279-9c4c-855b-\
3d8a2baabe19"],

Cell[TextData[{
 "This program calculates  anomaly - free  solutions  to the abelian local \
anomaly of two-dimensional QFTs.\nB&H refers to S. Beale and D. Harrison, ",
 StyleBox["Aequ. Math. ",
  FontSlant->"Italic"],
 StyleBox["38",
  FontWeight->"Bold"],
 ", 86 (1989).",
 "\nEnter the diagonal entries of the Gram matrix below. This is the example \
done in our paper."
}], "Text",
 CellChangeTimes->{{3.9195072288034687`*^9, 3.919507354582224*^9}, {
   3.9195087828831673`*^9, 3.9195088292392063`*^9}, {3.9195116396989536`*^9, 
   3.9195116408183155`*^9}, 3.919512485741747*^9, 
   3.919512636399008*^9},ExpressionUUID->"ef6be356-20d3-0045-9b09-\
d24850c8d480"],

Cell[BoxData[
 RowBox[{
  RowBox[{"InitialGramMatrix", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{"1", ",", "3", ",", "3", ",", 
     RowBox[{"-", "2"}], ",", 
     RowBox[{"-", "2"}], ",", 
     RowBox[{"-", "3"}]}], "}"}]}], ";"}]], "Input",
 CellFrame->{{1, 1}, {0, 1}},
 CellChangeTimes->{{3.915772980428896*^9, 3.915772985278408*^9}, {
   3.9157923750113926`*^9, 3.915792393009371*^9}, {3.915792460235983*^9, 
   3.915792514354246*^9}, {3.915792712213167*^9, 3.915792748595972*^9}, {
   3.915792952082388*^9, 3.91579299080108*^9}, {3.915793059747935*^9, 
   3.9157930843379555`*^9}, {3.91579319846529*^9, 3.915793244608219*^9}, {
   3.915793550066859*^9, 3.9157935536383743`*^9}, {3.915793602158111*^9, 
   3.915793630689457*^9}, {3.9157937393766346`*^9, 3.915793761041783*^9}, {
   3.91579381259503*^9, 3.9157938140970726`*^9}, {3.915801221880123*^9, 
   3.915801237442705*^9}, 3.915801306553955*^9, 3.91580147963603*^9, {
   3.915858324431577*^9, 3.915858328520956*^9}, {3.915858515926691*^9, 
   3.915858518375065*^9}, {3.915859773972448*^9, 3.915859799685839*^9}, {
   3.915870404517626*^9, 3.915870411909027*^9}, {3.915870533826708*^9, 
   3.9158705710414257`*^9}, {3.915870727942463*^9, 3.915870794885519*^9}, {
   3.915870827441805*^9, 3.915870832497359*^9}, {3.915870908628481*^9, 
   3.91587093917051*^9}, {3.9158710255893764`*^9, 3.915871061329981*^9}, {
   3.9158715165625362`*^9, 3.915871521829668*^9}, {3.9158716839073734`*^9, 
   3.915871752496983*^9}, {3.915872653266378*^9, 3.915872665392702*^9}, {
   3.915872790198193*^9, 3.915872847493578*^9}, {3.915872941542448*^9, 
   3.9158729422927837`*^9}, {3.9158730122144184`*^9, 3.915873027857483*^9}, 
   3.915873431968191*^9, {3.915873646036539*^9, 3.915873678852661*^9}, {
   3.915873711510048*^9, 3.9158737155533237`*^9}, {3.915873795800293*^9, 
   3.915873811236044*^9}, {3.915873881637997*^9, 3.915873893910095*^9}, {
   3.915873997589418*^9, 3.915874038277153*^9}, {3.915874397005195*^9, 
   3.9158744169325314`*^9}, {3.915874591652563*^9, 3.915874620464628*^9}, {
   3.916724469743845*^9, 3.9167244803459225`*^9}, {3.9167245457890606`*^9, 
   3.9167245651050243`*^9}, 3.9167269612269497`*^9, {3.9167272645582943`*^9, 
   3.916727266435335*^9}, {3.9167273006462097`*^9, 3.916727313531795*^9}, {
   3.916727347233408*^9, 3.916727348412751*^9}, 3.916727415340746*^9, {
   3.916729033525718*^9, 3.91672904290699*^9}, {3.917075118993595*^9, 
   3.917075120262804*^9}, {3.9175825110930004`*^9, 3.917582517020767*^9}, {
   3.917582554233085*^9, 3.91758255924209*^9}, 3.917582590962319*^9, {
   3.917582642132036*^9, 3.917582670655512*^9}, {3.917582876521389*^9, 
   3.917582894362419*^9}, {3.9175834113567276`*^9, 3.9175834194916954`*^9}, {
   3.917583456113997*^9, 3.917583459325189*^9}, {3.917585232073166*^9, 
   3.91758526448497*^9}, {3.9175873168472404`*^9, 3.9175873198775444`*^9}, {
   3.917590915706352*^9, 3.917590917539732*^9}, {3.91759125679584*^9, 
   3.917591260140263*^9}, {3.9175913137147903`*^9, 3.917591348849362*^9}, {
   3.917594128951212*^9, 3.9175941336747723`*^9}, {3.9175944156301804`*^9, 
   3.917594421507162*^9}, {3.9175948109207706`*^9, 3.917594812705181*^9}, {
   3.917595242212864*^9, 3.9175952437581005`*^9}, {3.917668582678217*^9, 
   3.917668594282842*^9}, {3.917677822780363*^9, 3.9176778373450356`*^9}, {
   3.917687768867334*^9, 3.917687770624075*^9}, {3.917687852018156*^9, 
   3.917687852641342*^9}, {3.917783471438869*^9, 3.9177834950359974`*^9}, {
   3.917783831370144*^9, 3.917783833017494*^9}, {3.917788613354282*^9, 
   3.917788620399143*^9}, {3.9177887095818176`*^9, 3.917788724735*^9}, {
   3.917790173498028*^9, 3.9177901981598434`*^9}, {3.917790258730541*^9, 
   3.917790267879711*^9}, {3.917790381681488*^9, 3.9177903935685463`*^9}, {
   3.917790817052318*^9, 3.917790828962075*^9}, {3.917792578635763*^9, 
   3.9177925834453735`*^9}, 3.9177926269845905`*^9, {3.917797235246897*^9, 
   3.917797241007344*^9}, {3.917799179442517*^9, 3.9177992024486866`*^9}, {
   3.917799359906958*^9, 3.9177993713391495`*^9}, {3.917799891020972*^9, 
   3.917799903216783*^9}, {3.9178008690029087`*^9, 3.91780087665036*^9}, {
   3.917801852551256*^9, 3.917801861089987*^9}, {3.917802074225214*^9, 
   3.917802075850225*^9}, {3.917802125067762*^9, 3.917802129036888*^9}, {
   3.917802185997223*^9, 3.917802187132162*^9}, {3.918017276996546*^9, 
   3.918017291312815*^9}, {3.918022669176525*^9, 3.918022691896843*^9}, {
   3.9182128505811443`*^9, 3.918212854155578*^9}, {3.918213072682308*^9, 
   3.918213077770548*^9}, {3.918277331983898*^9, 3.918277353610645*^9}, {
   3.9182775844595833`*^9, 3.918277588951014*^9}, {3.918282103428883*^9, 
   3.91828211320824*^9}, {3.918284313046437*^9, 3.918284326420988*^9}, {
   3.918284888426932*^9, 3.918284912281767*^9}, 3.918284954506735*^9, {
   3.91828499589879*^9, 3.918285036998604*^9}, {3.918285067835842*^9, 
   3.918285117178084*^9}, {3.918298645113651*^9, 3.918298650998831*^9}, {
   3.918303439641741*^9, 3.918303463455332*^9}, {3.918372699687052*^9, 
   3.918372706154747*^9}, {3.91837420298081*^9, 3.91837420880842*^9}, {
   3.9189137247625656`*^9, 3.918913755179825*^9}, {3.918913984670549*^9, 
   3.9189139866983433`*^9}, {3.918916900927313*^9, 3.9189169028456135`*^9}, {
   3.919154771867317*^9, 3.9191548140606747`*^9}, {3.919154924617193*^9, 
   3.9191549401083393`*^9}, {3.919155119838712*^9, 3.9191551503334103`*^9}, {
   3.919155232042761*^9, 3.91915529518424*^9}, {3.919156835245815*^9, 
   3.919156845852753*^9}, {3.919156877469906*^9, 3.919156901597898*^9}, {
   3.9191592174424076`*^9, 3.919159280706379*^9}, {3.919507101491188*^9, 
   3.919507115291527*^9}, {3.919512798897463*^9, 3.9195128008346*^9}, {
   3.9195128321895523`*^9, 3.919512833280565*^9}},
 Background->GrayLevel[1],
 CellLabel->
  "In[186]:=",ExpressionUUID->"a19cbdba-a5a1-a947-9b8c-e6e2579c5477"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Calculating the  Witt index", "Subsection",
 CellChangeTimes->{{3.919494827608452*^9, 3.919494834318445*^9}, 
   3.91950911703825*^9, 3.919509557683485*^9, 3.9195105508851013`*^9, 
   3.919510849968916*^9, 
   3.919512489311554*^9},ExpressionUUID->"84fb39b1-9f86-ac43-9e51-\
d6486295864b"],

Cell["First some auxiliary functions are defined.", "Text",
 CellChangeTimes->{{3.919508486630392*^9, 3.919508496151142*^9}, 
   3.9195090106125736`*^9, 3.91950911703825*^9, 3.9195105508851013`*^9, 
   3.91951249392054*^9},ExpressionUUID->"673ebdf1-24f3-e242-8f1b-\
de76337ad0f2"],

Cell["1.  Squarefree part ", "Text",
 CellChangeTimes->{{3.919508518923992*^9, 3.919508543845354*^9}, 
   3.919508633716358*^9, 3.91950911703825*^9, 3.9195105508851013`*^9, 
   3.919512491855913*^9},ExpressionUUID->"6de4f486-ee3b-1344-a4b2-\
6b5ae87fb529"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"SquarefreePart", "[", "n0_Integer", "]"}], ":=", 
   "\[IndentingNewLine]", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"n", "=", "n0"}], "}"}], ",", 
     RowBox[{"Times", "@@", 
      RowBox[{"Power", "@@@", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"#", "[", 
             RowBox[{"[", "1", "]"}], "]"}], ",", 
            RowBox[{"Mod", "[", 
             RowBox[{
              RowBox[{"#", "[", 
               RowBox[{"[", "2", "]"}], "]"}], ",", "2"}], "]"}]}], "}"}], 
          "&"}], "/@", 
         RowBox[{"FactorInteger", "[", "n", "]"}]}], ")"}]}]}]}], "]"}]}], 
  RowBox[{"(*", 
   RowBox[{
   "Finds", " ", "the", " ", "squarefree", " ", "part", " ", "of", " ", "an", 
    " ", "integer"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SquarefreeList", "[", "x0_List", "]"}], ":=", 
  "\[IndentingNewLine]", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"x", "=", "x0"}], "}"}], ",", 
    RowBox[{"SquarefreePart", "/@", "x"}]}], "]"}], 
  RowBox[{"(*", "*)"}], 
  RowBox[{"(*", 
   RowBox[{
   "Finds", " ", "the", " ", "squarefree", " ", "part", " ", "of", " ", "all",
     " ", "integers", " ", "in", " ", "a", " ", "list"}], "*)"}]}]}], "Input",
 CellFrame->{{1, 1}, {0, 1}},
 CellChangeTimes->{{3.919508540196408*^9, 3.919508540570566*^9}, 
   3.919509117039257*^9, 3.9195105508851013`*^9},
 Background->GrayLevel[1],
 CellLabel->
  "In[187]:=",ExpressionUUID->"cccfe2b7-8f1b-3b42-94c5-b9f01dcf5676"],

Cell["2.  Additive Legendre symbol", "Text",
 CellChangeTimes->{{3.9195085473721523`*^9, 3.9195085558779144`*^9}, {
   3.919508860277729*^9, 3.9195088603884544`*^9}, 3.919509117039257*^9, 
   3.9195105508851013`*^9, {3.9195124948834877`*^9, 
   3.9195124961862297`*^9}},ExpressionUUID->"871d8008-2811-e546-a39f-\
611d08a03aa6"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"AdditiveLegendreSymbol", "[", 
    RowBox[{"x0_Integer", ",", "y0_Integer"}], "]"}], ":=", 
   "\[IndentingNewLine]", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"x", "=", "x0"}], ",", 
       RowBox[{"y", "=", "y0"}]}], "}"}], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"JacobiSymbol", "[", 
         RowBox[{"x", ",", "y"}], "]"}]}], ")"}], "/", "2"}]}], "]"}]}], 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{
     "The", " ", "additive", " ", "Legendre", " ", "symbol", " ", "as", " ", 
      "defined", " ", "in", " ", "B"}], "&"}], "H", " ", "is", " ", "related",
     " ", "to", " ", "the", " ", "conventional", " ", "Jacobi", " ", "symbol",
     " ", "as", " ", 
    RowBox[{"above", "."}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"LegendreList", "[", 
     RowBox[{"a0_Integer", ",", "A0_List"}], "]"}], ":=", 
    "\[IndentingNewLine]", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"A", "=", "A0"}], ",", 
        RowBox[{"a", "=", "a0"}]}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"AdditiveLegendreSymbol", "[", 
         RowBox[{"a", ",", "p"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"p", ",", "A"}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
     "]"}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{
   "Small", " ", "function", " ", "to", " ", "calculate", " ", "the", " ", 
    "additive", " ", "Legendre", " ", "symbol", " ", 
    RowBox[{"(", 
     RowBox[{"a", ",", "p"}], ")"}], " ", "for", " ", "given", " ", 
    "squarefree", " ", "number", " ", "a", " ", "and", " ", "primes", " ", 
    "p", " ", "in", " ", "some", " ", "list", " ", "A"}], "*)"}]}]}], "Input",
 CellFrame->{{1, 1}, {0, 1}},
 CellChangeTimes->{
  3.919509117039257*^9, 3.9195105508851013`*^9, {3.9195135844679527`*^9, 
   3.9195135859073753`*^9}},
 Background->GrayLevel[
  1],ExpressionUUID->"bdcdf98a-ece6-8f45-8f54-b00150f14295"],

Cell["3.  List comparison", "Text",
 CellChangeTimes->{3.919508654452793*^9, 3.9195088625809994`*^9, 
  3.919509117039257*^9, 3.9195105508851013`*^9, 
  3.9195124974384155`*^9},ExpressionUUID->"f5579bd5-d04c-af49-8fe6-\
dd0a256dc743"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"areListsEqual", "[", 
     RowBox[{"x0_List", ",", "y0_List"}], "]"}], ":=", "\[IndentingNewLine]", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"x", "=", "x0"}], ",", 
        RowBox[{"y", "=", "y0"}]}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Sort", "[", "x", "]"}], "===", 
       RowBox[{"Sort", "[", "y", "]"}]}]}], "\[IndentingNewLine]", "]"}]}], 
   ";"}], 
  RowBox[{"(*", 
   RowBox[{
   "Small", " ", "function", " ", "to", " ", "compare", " ", "two", " ", 
    "lists", " ", "without", " ", "caring", " ", "about", " ", "order", " ", 
    "of", " ", 
    RowBox[{"elements", "."}]}], "*)"}]}]], "Input",
 CellFrame->{{1, 1}, {0, 1}},
 CellChangeTimes->{3.919509117040254*^9, 3.9195105508851013`*^9},
 Background->GrayLevel[1],
 CellLabel->
  "In[191]:=",ExpressionUUID->"93d99b74-129d-ea47-86e8-daf687bb7160"],

Cell["4. The phi map of B&H", "Text",
 CellChangeTimes->{{3.919508691159115*^9, 3.9195087034917316`*^9}, {
   3.9195088664224396`*^9, 3.9195088677473545`*^9}, 3.9195091170402546`*^9, 
   3.9195105508851013`*^9},ExpressionUUID->"26a4274d-7be0-9049-8b73-\
7d5be67ff100"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"phiMapPrimeFactors", "[", 
     RowBox[{"x0_Integer", ",", "y0_Integer"}], "]"}], ":=", 
    "\[IndentingNewLine]", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"x", "=", "x0"}], ",", 
        RowBox[{"y", "=", "y0"}]}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"Which", "[", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"x", "==", "1"}], ",", 
        RowBox[{"{", "}"}], ",", "\[IndentingNewLine]", 
        RowBox[{"y", "==", "1"}], ",", 
        RowBox[{"{", "}"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"x", "==", "2"}], "&&", 
         RowBox[{"y", "==", "2"}]}], ",", 
        RowBox[{"{", "}"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"x", "!=", "2"}], "&&", 
         RowBox[{"y", "==", "2"}]}], ",", 
        RowBox[{"DeleteCases", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"AdditiveLegendreSymbol", "[", 
            RowBox[{"2", ",", "x"}], "]"}], 
           RowBox[{"{", "x", "}"}]}], ",", "0", ",", "Infinity"}], "]"}], ",",
         "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"x", "==", "2"}], "&&", 
         RowBox[{"y", "!=", "2"}]}], ",", 
        RowBox[{"DeleteCases", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"AdditiveLegendreSymbol", "[", 
            RowBox[{"2", ",", "y"}], "]"}], 
           RowBox[{"{", "y", "}"}]}], ",", "0", ",", "Infinity"}], "]"}], ",",
         "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"x", "==", "y"}], "&&", 
         RowBox[{"x", "!=", "2"}]}], ",", 
        RowBox[{"DeleteCases", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"AdditiveLegendreSymbol", "[", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "x"}], "]"}], 
           RowBox[{"{", "x", "}"}]}], ",", "0", ",", "Infinity"}], "]"}], ",",
         "\[IndentingNewLine]", 
        RowBox[{"x", "!=", "y"}], ",", 
        RowBox[{"DeleteCases", "[", 
         RowBox[{
          RowBox[{"SymmetricDifference", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"AdditiveLegendreSymbol", "[", 
              RowBox[{"y", ",", "x"}], "]"}], 
             RowBox[{"{", "x", "}"}]}], ",", 
            RowBox[{
             RowBox[{"AdditiveLegendreSymbol", "[", 
              RowBox[{"x", ",", "y"}], "]"}], 
             RowBox[{"{", "y", "}"}]}]}], "]"}], ",", "0", ",", "Infinity"}], 
         "]"}]}], "]"}]}], "\[IndentingNewLine]", "]"}]}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
      "This", " ", "is", " ", "the", " ", "symmetric", " ", "bilinear", " ", 
       "map", " ", 
       RowBox[{"phi", ":", " ", "PxP"}]}], " ", "->", " ", 
      RowBox[{"S", " ", "in", " ", "B"}]}], "&"}], "H", " ", "but", " ", 
    "acting", " ", "only", " ", "on", " ", "prime", " ", 
    RowBox[{"numbers", "."}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"phiMap", "[", 
    RowBox[{"x0_Integer", ",", "y0_Integer"}], "]"}], ":=", 
   "\[IndentingNewLine]", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"x", "=", 
        RowBox[{
         RowBox[{"FactorInteger", "[", "x0", "]"}], "[", 
         RowBox[{"[", 
          RowBox[{";;", ",", "1"}], "]"}], "]"}]}], ",", 
       RowBox[{"y", "=", 
        RowBox[{
         RowBox[{"FactorInteger", "[", "y0", "]"}], "[", 
         RowBox[{"[", 
          RowBox[{";;", ",", "1"}], "]"}], "]"}]}], ",", "xFactor", ",", 
       "yFactor"}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"SymmetricDifference", "@@", 
      RowBox[{"Flatten", "[", 
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"phiMapPrimeFactors", "[", 
           RowBox[{"xFactor", ",", "yFactor"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"xFactor", ",", "x"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"yFactor", ",", "y"}], "}"}]}], "]"}], ",", "1"}], 
       "]"}]}]}], "\[IndentingNewLine]", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
      "This", " ", "is", " ", "the", " ", "symmetric", " ", "bilinear", " ", 
       "map", " ", 
       RowBox[{"phi", ":", " ", "PxP"}]}], " ", "->", " ", 
      RowBox[{"S", " ", "in", " ", "B"}]}], "&"}], "H", " ", "acting", " ", 
    "on", " ", "composite", " ", "squarefree", " ", 
    RowBox[{"numbers", "."}]}], "*)"}]}]}], "Input",
 CellFrame->{{1, 1}, {0, 1}},
 CellChangeTimes->{{3.919508763636347*^9, 3.919508779476549*^9}, 
   3.919509117040254*^9, 3.919510550886097*^9, {3.9195108900685368`*^9, 
   3.9195108905855465`*^9}, {3.9195109878627014`*^9, 3.9195109990083027`*^9}},
 Background->GrayLevel[1],
 CellLabel->
  "In[192]:=",ExpressionUUID->"bb1ee0a1-3554-af43-9767-306f1f48d706"],

Cell["Now the three invariants in B&H can be calculated.", "Text",
 CellChangeTimes->{{3.9195087502508316`*^9, 3.919508758371649*^9}, 
   3.919508835862911*^9, {3.919508915091505*^9, 3.919508916035368*^9}, 
   3.9195091170402546`*^9, 
   3.919510550886097*^9},ExpressionUUID->"26970b4d-6483-dd48-b17c-\
f8ca3a79e9ae"],

Cell["1. Sylvester signature", "Text",
 CellChangeTimes->{{3.9195088478112373`*^9, 3.9195088732857056`*^9}, 
   3.9195091170402546`*^9, 
   3.919510550886097*^9},ExpressionUUID->"27122571-3092-444e-a071-\
7680ca5f917a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SylvesterSignature", "[", "x0_List", "]"}], ":=", 
  "\[IndentingNewLine]", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"x", "=", "x0"}], "}"}], ",", 
    RowBox[{
     RowBox[{"Count", "[", 
      RowBox[{
       RowBox[{"Sign", "[", "x", "]"}], ",", "1"}], "]"}], "-", 
     RowBox[{"Count", "[", 
      RowBox[{
       RowBox[{"Sign", "[", "x", "]"}], ",", 
       RowBox[{"-", "1"}]}], "]"}]}]}], "]"}]}]], "Input",
 CellFrame->{{1, 1}, {0, 1}},
 CellChangeTimes->{3.9195088809067593`*^9, 3.919509117040254*^9, 
  3.919510550886097*^9},
 Background->GrayLevel[1],
 CellLabel->
  "In[194]:=",ExpressionUUID->"c966d79d-cf77-854c-92fd-8167e75c3679"],

Cell["2. Absolute determinant", "Text",
 CellChangeTimes->{{3.919508894838045*^9, 3.9195089018176537`*^9}, 
   3.919509117041252*^9, 
   3.919510550886097*^9},ExpressionUUID->"67f5080e-740b-d842-8fde-\
8f33c137aa31"],

Cell[BoxData[
 RowBox[{
  RowBox[{"AbsoluteDeterminant", "[", "x0_List", "]"}], ":=", 
  "\[IndentingNewLine]", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"x", "=", "x0"}], "}"}], ",", 
    RowBox[{"Abs", "[", 
     RowBox[{"SquarefreePart", "[", 
      RowBox[{"Times", "@@", 
       RowBox[{"SquarefreeList", "[", "x0", "]"}]}], "]"}], "]"}]}], 
   "]"}]}]], "Input",
 CellFrame->{{1, 1}, {0, 1}},
 CellChangeTimes->{3.919509117041252*^9, 3.919510550886097*^9},
 Background->GrayLevel[1],
 CellLabel->
  "In[195]:=",ExpressionUUID->"58504177-29c1-604c-8f98-b345a241695f"],

Cell["3. Adjusted Hasse invariant", "Text",
 CellChangeTimes->{{3.9195089329024296`*^9, 3.919508943110876*^9}, 
   3.919509117041252*^9, 3.919510550886097*^9, {3.9195125027176266`*^9, 
   3.9195125056312733`*^9}},ExpressionUUID->"f320c8f5-5745-7348-b0a9-\
ffc4592fee7f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"AdjustedHasse", "[", "x0_List", "]"}], ":=", "\[IndentingNewLine]", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"x", "=", "x0"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"AbsSquarefreeFactorsList", " ", "=", " ", 
      RowBox[{
       RowBox[{"FactorInteger", "[", 
        RowBox[{"Abs", "[", 
         RowBox[{"SquarefreeList", "[", "x", "]"}], "]"}], "]"}], "[", 
       RowBox[{"[", 
        RowBox[{"All", ",", "All", ",", "1"}], "]"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"SumphiAbs", " ", "=", 
      RowBox[{"SymmetricDifference", "@@", 
       RowBox[{"Flatten", "[", 
        RowBox[{
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"phiMap", "[", 
            RowBox[{
             RowBox[{"AbsSquarefreeFactorsList", "[", 
              RowBox[{"[", 
               RowBox[{"a", ",", "i"}], "]"}], "]"}], ",", 
             RowBox[{"AbsSquarefreeFactorsList", "[", 
              RowBox[{"[", 
               RowBox[{"b", ",", "j"}], "]"}], "]"}]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"a", ",", "1", ",", 
             RowBox[{"Length", "[", "AbsSquarefreeFactorsList", "]"}]}], 
            "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"b", ",", 
             RowBox[{"a", "+", "1"}], ",", 
             RowBox[{"Length", "[", "AbsSquarefreeFactorsList", "]"}]}], 
            "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "1", ",", 
             RowBox[{"Length", "[", 
              RowBox[{"AbsSquarefreeFactorsList", "[", 
               RowBox[{"[", "a", "]"}], "]"}], "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"j", ",", "1", ",", 
             RowBox[{"Length", "[", 
              RowBox[{"AbsSquarefreeFactorsList", "[", 
               RowBox[{"[", "b", "]"}], "]"}], "]"}]}], "}"}]}], "]"}], ",", 
         "3"}], "]"}]}]}], " ", ";", "\[IndentingNewLine]", 
     RowBox[{"PosSquarefreeFactorsList", " ", "=", " ", 
      RowBox[{
       RowBox[{"FactorInteger", "[", 
        RowBox[{"SquarefreeList", "[", 
         RowBox[{"DeleteCases", "[", 
          RowBox[{"x", ",", 
           RowBox[{"_", "?", "Negative"}]}], "]"}], "]"}], "]"}], "[", 
       RowBox[{"[", 
        RowBox[{"All", ",", "All", ",", "1"}], "]"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"SumphiPos", " ", "=", 
      RowBox[{"SymmetricDifference", "@@", 
       RowBox[{"Flatten", "[", 
        RowBox[{
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"phiMap", "[", 
            RowBox[{
             RowBox[{"PosSquarefreeFactorsList", "[", 
              RowBox[{"[", 
               RowBox[{"a", ",", "i"}], "]"}], "]"}], ",", 
             RowBox[{"PosSquarefreeFactorsList", "[", 
              RowBox[{"[", 
               RowBox[{"a", ",", "j"}], "]"}], "]"}]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"a", ",", "1", ",", 
             RowBox[{"Length", "[", "PosSquarefreeFactorsList", "]"}]}], 
            "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "1", ",", 
             RowBox[{"Length", "[", 
              RowBox[{"PosSquarefreeFactorsList", "[", 
               RowBox[{"[", "a", "]"}], "]"}], "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"j", ",", "1", ",", 
             RowBox[{"Length", "[", 
              RowBox[{"PosSquarefreeFactorsList", "[", 
               RowBox[{"[", "a", "]"}], "]"}], "]"}]}], "}"}]}], "]"}], ",", 
         "2"}], "]"}]}]}], " ", ";", "\[IndentingNewLine]", 
     RowBox[{"SymmetricDifference", "[", 
      RowBox[{"SumphiAbs", ",", "SumphiPos"}], "]"}]}]}], 
   "\[IndentingNewLine]", "]"}]}]], "Input",
 CellFrame->{{1, 1}, {0, 1}},
 CellChangeTimes->{3.919509117041252*^9, 3.919510550886097*^9},
 Background->GrayLevel[1],
 CellLabel->
  "In[196]:=",ExpressionUUID->"dd3bfccb-7247-944c-a235-813fda317df6"],

Cell["The function d(s,a,A) in B&H is defined.", "Text",
 CellChangeTimes->{{3.9195089879427776`*^9, 3.9195090068073254`*^9}, 
   3.919509117041252*^9, 3.919510550886097*^9, 
   3.9195125071197605`*^9},ExpressionUUID->"8386a9c3-879d-4e4a-b04e-\
df59000154c2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"dfunc", "[", 
   RowBox[{"s0_Integer", ",", "a0_Integer", ",", "A0_List"}], "]"}], ":=", 
  "\[IndentingNewLine]", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"s", "=", "s0"}], ",", 
      RowBox[{"a", "=", "a0"}], ",", 
      RowBox[{"A", "=", "A0"}]}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{"Which", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Abs", "[", "s", "]"}], ">=", "3"}], ",", 
      RowBox[{"Abs", "[", "s", "]"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"s", "==", "2"}], "&&", 
       RowBox[{
        RowBox[{"MemberQ", "[", 
         RowBox[{
          RowBox[{"LegendreList", "[", 
           RowBox[{
            RowBox[{"-", "a"}], ",", "A"}], "]"}], ",", "1"}], "]"}], "==", 
        "True"}]}], ",", "4", ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"s", "==", "2"}], "&&", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"a", ",", "8"}], "]"}], "==", "7"}], "&&", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{
          RowBox[{"Length", "[", "A", "]"}], ",", "2"}], "]"}], "==", "0"}]}],
       ",", "4", ",", "\[IndentingNewLine]", 
      RowBox[{"s", "==", "2"}], ",", "2", ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"s", "==", "1"}], " ", "&&", 
       RowBox[{
        RowBox[{"areListsEqual", "[", 
         RowBox[{
          RowBox[{"phiMap", "[", 
           RowBox[{"a", ",", "a"}], "]"}], ",", "A"}], "]"}], "==", 
        "True"}]}], ",", " ", "1", ",", "\[IndentingNewLine]", 
      RowBox[{"s", "==", "1"}], ",", "3", ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"s", "==", "0"}], "&&", 
       RowBox[{"a", "==", "1"}], "&&", 
       RowBox[{"A", "==", 
        RowBox[{"{", "}"}]}]}], ",", "0", ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"s", "==", "0"}], "&&", 
       RowBox[{
        RowBox[{"MemberQ", "[", 
         RowBox[{
          RowBox[{"LegendreList", "[", 
           RowBox[{"a", ",", "A"}], "]"}], ",", "1"}], "]"}], "==", 
        "True"}]}], ",", "4", ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"s", "==", "0"}], "&&", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"a", ",", "8"}], "]"}], "==", "1"}], "&&", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{
          RowBox[{"Length", "[", "A", "]"}], ",", "2"}], "]"}], "==", "1"}]}],
       ",", "4", ",", "\[IndentingNewLine]", 
      RowBox[{"s", "==", "0"}], ",", "2", ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"s", "==", 
        RowBox[{"-", "1"}]}], "&&", 
       RowBox[{"A", "==", 
        RowBox[{"{", "}"}]}]}], ",", "1", ",", "\[IndentingNewLine]", 
      RowBox[{"s", "==", 
       RowBox[{"-", "1"}]}], ",", "3", ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"s", "==", 
        RowBox[{"-", "2"}]}], "&&", 
       RowBox[{
        RowBox[{"MemberQ", "[", 
         RowBox[{
          RowBox[{"LegendreList", "[", 
           RowBox[{
            RowBox[{"-", "a"}], ",", "a"}], "]"}], ",", "1"}], "]"}], "==", 
        "True"}]}], ",", "4", ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"s", "==", 
        RowBox[{"-", "2"}]}], "&&", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"a", ",", "8"}], "]"}], "==", "7"}], "&&", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{
          RowBox[{"Length", "[", "A", "]"}], ",", "2"}], "]"}], "==", "1"}]}],
       ",", "4", ",", "\[IndentingNewLine]", 
      RowBox[{"s", "==", 
       RowBox[{"-", "2"}]}], ",", "2"}], "]"}]}], "]"}]}]], "Input",
 CellFrame->{{1, 1}, {0, 1}},
 CellChangeTimes->{3.919509117042248*^9, 3.919510550886097*^9},
 Background->GrayLevel[1],
 CellLabel->
  "In[197]:=",ExpressionUUID->"75765fab-3b54-4645-b000-51d1787ff244"],

Cell["\<\
Finally we define the function that calculates the Witt index.\
\>", "Text",
 CellChangeTimes->{{3.9195090525697994`*^9, 3.9195090802953815`*^9}, 
   3.9195091259044743`*^9, 3.919510550886097*^9, 
   3.9195125092142887`*^9},ExpressionUUID->"447286b2-071d-6346-aea1-\
5e8904b9167d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"WittIndex", "[", "x0_List", "]"}], ":=", "\[IndentingNewLine]", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"x", "=", "x0"}], ",", "d"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"d", "=", 
      RowBox[{"dfunc", "[", 
       RowBox[{
        RowBox[{"SylvesterSignature", "[", "x", "]"}], ",", 
        RowBox[{"AbsoluteDeterminant", "[", "x", "]"}], ",", 
        RowBox[{"AdjustedHasse", "[", "x", "]"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Length", "[", "x", "]"}], "-", "d"}], ")"}], "/", "2"}]}]}], 
   "]"}]}]], "Input",
 CellFrame->{{1, 1}, {0, 1}},
 CellChangeTimes->{3.9195091259044743`*^9, 3.919510550886097*^9},
 Background->GrayLevel[1],
 CellLabel->
  "In[198]:=",ExpressionUUID->"1fc25336-b0a6-a749-9b69-b174d8a57c65"]
}, Closed]],

Cell[CellGroupData[{

Cell["Finding a maximal totally isotropic subspace", "Subsection",
 CellChangeTimes->{{3.919509549592619*^9, 3.919509554230644*^9}, 
   3.9195098407442436`*^9, 3.919510550886097*^9, {3.919510601864897*^9, 
   3.919510611093214*^9}, {3.919510665170864*^9, 
   3.919510674850668*^9}},ExpressionUUID->"6516828d-4ce9-484d-8ec4-\
43d79d348597"],

Cell["We again define some auxiliary functions.", "Text",
 CellChangeTimes->{{3.9195096827576904`*^9, 3.9195096934430027`*^9}, 
   3.9195098407442436`*^9, 3.919510550886097*^9, {3.919510601864897*^9, 
   3.919510611093214*^9}, {3.919510665170864*^9, 
   3.919510674850668*^9}},ExpressionUUID->"e0a2653c-56af-6444-bce4-\
bdd6ee09d94f"],

Cell["\<\
1. Given an isotropic vector, this function finds another one.\
\>", "Text",
 CellChangeTimes->{{3.9195095706755924`*^9, 3.9195095968372135`*^9}, {
   3.9195096962621937`*^9, 3.919509698837492*^9}, 3.9195098407442436`*^9, 
   3.9195105508870964`*^9, {3.919510601864897*^9, 3.919510611093214*^9}, {
   3.9195106651718636`*^9, 3.919510674850668*^9}, {3.9195125122542496`*^9, 
   3.919512512911278*^9}},ExpressionUUID->"0b48177d-d0dd-a74f-b118-\
e0256cd7515e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"AnotherIso", "[", 
   RowBox[{"x0_", ",", "Q0_"}], "]"}], ":=", "\[IndentingNewLine]", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"x", "=", "x0"}], ",", 
      RowBox[{"Q", "=", "Q0"}], ",", "n", ",", "w", ",", "k"}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"AllTrue", "[", 
         RowBox[{"x", ",", "0"}], "]"}], "==", "True"}], ",", 
       "\"\<Error: Vector is trivial.\>\""}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"n", "=", 
      RowBox[{"Length", "[", "x", "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"w", " ", "=", " ", 
      RowBox[{"ReplacePart", "[", 
       RowBox[{
        RowBox[{"Flatten", "[", 
         RowBox[{"ConstantArray", "[", 
          RowBox[{"0", ",", 
           RowBox[{"{", 
            RowBox[{"n", ",", "1"}], "}"}]}], "]"}], "]"}], ",", 
        RowBox[{"1", "->", "1"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"k", "=", "2"}], ";", "\[IndentingNewLine]", 
     RowBox[{"While", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"x", ".", "Q", ".", "w"}], "==", "0"}], "&&", 
        RowBox[{"k", "<=", "n"}]}], ",", 
       RowBox[{
        RowBox[{"w", "=", 
         RowBox[{"ReplacePart", "[", 
          RowBox[{"w", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"k", "-", "1"}], "->", "0"}], ",", 
             RowBox[{"k", "->", "1"}]}], "}"}]}], "]"}]}], ";", 
        RowBox[{"k", "++"}]}]}], "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"Which", "[", 
      RowBox[{
       RowBox[{"n", "!=", 
        RowBox[{"Length", "[", "Q", "]"}]}], ",", 
       "\"\<Error: Vector and matrix cannot be multiplied.\>\"", ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"x", ".", "Q", ".", "x"}], "!=", "0"}], ",", " ", 
       "\"\<Error: Vector is not an isotropic vector.\>\"", ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"w", ".", "Q", ".", "w"}], "==", "0"}], ",", "w", ",", 
       "\[IndentingNewLine]", "True", ",", 
       RowBox[{
        RowBox[{"1", "/", 
         RowBox[{"(", 
          RowBox[{"x", ".", "Q", ".", "w"}], ")"}]}], "*", 
        RowBox[{"(", 
         RowBox[{"w", "-", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"w", ".", "Q", ".", "w"}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"2", "*", 
              RowBox[{"x", ".", "Q", ".", "w"}]}], ")"}]}], "*", "x"}]}], 
         ")"}]}]}], "]"}]}]}], "\[IndentingNewLine]", "]"}]}]], "Input",
 CellFrame->{{1, 1}, {0, 1}},
 CellChangeTimes->{
  3.919509840744243*^9, 3.919510550887097*^9, {3.919510601864897*^9, 
   3.919510611093214*^9}, {3.919510665171863*^9, 3.919510674850668*^9}},
 Background->GrayLevel[1],
 CellLabel->
  "In[199]:=",ExpressionUUID->"3f389ccb-02c8-4d45-9f2d-1153a961b917"],

Cell["\<\
2. This function undoes the basis transformations involved after finding the \
hyperbolic planes.\
\>", "Text",
 CellChangeTimes->{{3.9195096336916885`*^9, 3.9195097013173027`*^9}, 
   3.9195098407442436`*^9, 3.9195105508870964`*^9, {3.919510601864897*^9, 
   3.919510611093214*^9}, {3.9195106651718636`*^9, 3.919510674850668*^9}, {
   3.919512516010193*^9, 
   3.9195125247220383`*^9}},ExpressionUUID->"6593e58f-fca3-104f-91dc-\
5beffede635b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"PadRotate", "[", 
   RowBox[{"B0_", ",", "j0_Integer", ",", "n0_Integer", ",", "wi0_Integer"}], 
   "]"}], ":=", "\[IndentingNewLine]", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"B", "=", "B0"}], ",", 
      RowBox[{"j", "=", "j0"}], ",", 
      RowBox[{"n", "=", "n0"}], ",", 
      RowBox[{"wi", "=", "wi0"}], ",", "k", ",", "TempMatrix", ",", 
      "FinalTempMatrix"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"wi", ">", "1"}], ",", "\[IndentingNewLine]", 
      RowBox[{"Which", "[", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"j", "==", "1"}], ",", 
        RowBox[{"Transpose", "[", 
         RowBox[{"B", "[", 
          RowBox[{"[", 
           RowBox[{"1", ",", "All", ",", 
            RowBox[{"1", ";;", "2"}]}], "]"}], "]"}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"wi", ">", "j", ">", "1"}], ",", 
        RowBox[{
         RowBox[{"k", "=", "j"}], ";", "\[IndentingNewLine]", 
         RowBox[{"TempMatrix", "=", 
          RowBox[{"Transpose", "[", 
           RowBox[{"B", "[", 
            RowBox[{"[", 
             RowBox[{"k", ",", "All", ",", 
              RowBox[{"1", ";;", "2"}]}], "]"}], "]"}], "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"While", "[", 
          RowBox[{
           RowBox[{"k", ">", "1"}], ",", 
           RowBox[{
            RowBox[{"Do", "[", "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{
               RowBox[{"TempMatrix", "[", 
                RowBox[{"[", "i", "]"}], "]"}], "=", 
               RowBox[{
                RowBox[{"B", "[", 
                 RowBox[{"[", 
                  RowBox[{"k", "-", "1"}], "]"}], "]"}], ".", 
                RowBox[{"PadLeft", "[", 
                 RowBox[{
                  RowBox[{"TempMatrix", "[", 
                   RowBox[{"[", "i", "]"}], "]"}], ",", 
                  RowBox[{"n", "-", 
                   RowBox[{"2", "*", 
                    RowBox[{"(", 
                    RowBox[{"k", "-", "2"}], ")"}]}]}]}], "]"}]}]}], ",", 
              RowBox[{"{", 
               RowBox[{"i", ",", "1", ",", "2"}], "}"}]}], "]"}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"k", "--"}], ";"}]}], "]"}], ";", "\[IndentingNewLine]", 
         "TempMatrix"}], ",", "\[IndentingNewLine]", 
        RowBox[{"j", "==", "wi"}], ",", 
        RowBox[{
         RowBox[{"k", "=", "j"}], ";", "\[IndentingNewLine]", 
         RowBox[{"FinalTempMatrix", "=", 
          RowBox[{"Transpose", "[", 
           RowBox[{"B", "[", 
            RowBox[{"[", "k", "]"}], "]"}], "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"While", "[", 
          RowBox[{
           RowBox[{"k", ">", "1"}], ",", 
           RowBox[{
            RowBox[{"Do", "[", "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{
               RowBox[{"FinalTempMatrix", "[", 
                RowBox[{"[", "i", "]"}], "]"}], "=", 
               RowBox[{
                RowBox[{"B", "[", 
                 RowBox[{"[", 
                  RowBox[{"k", "-", "1"}], "]"}], "]"}], ".", 
                RowBox[{"PadLeft", "[", 
                 RowBox[{
                  RowBox[{"FinalTempMatrix", "[", 
                   RowBox[{"[", "i", "]"}], "]"}], ",", 
                  RowBox[{"n", "-", 
                   RowBox[{"2", "*", 
                    RowBox[{"(", 
                    RowBox[{"k", "-", "2"}], ")"}]}]}]}], "]"}]}]}], ",", 
              RowBox[{"{", 
               RowBox[{"i", ",", "1", ",", 
                RowBox[{"n", "-", 
                 RowBox[{"2", "*", 
                  RowBox[{"(", 
                   RowBox[{"wi", "-", "1"}], ")"}]}]}]}], "}"}]}], "]"}], ";",
             "\[IndentingNewLine]", 
            RowBox[{"k", "--"}], ";"}]}], "]"}], ";", "\[IndentingNewLine]", 
         "FinalTempMatrix"}]}], "\[IndentingNewLine]", "]"}], ",", 
      RowBox[{"Transpose", "[", 
       RowBox[{"Flatten", "[", 
        RowBox[{"B", ",", "1"}], "]"}], "]"}]}], "\[IndentingNewLine]", 
     "]"}]}], "]"}]}]], "Input",
 CellFrame->{{1, 1}, {0, 1}},
 CellChangeTimes->{
  3.919509840744243*^9, 3.919510550887097*^9, {3.919510601864897*^9, 
   3.919510611093214*^9}, {3.919510665171863*^9, 3.919510674850668*^9}},
 Background->GrayLevel[1],
 CellLabel->
  "In[200]:=",ExpressionUUID->"89ae4bc4-8c61-7c42-bf61-0a50135b893b"],

Cell["\<\
With these auxiliary functions, we can define a function that returns a basis \
change for the Witt decomposition of a quadratic space.\
\>", "Text",
 CellChangeTimes->{{3.9195097259737473`*^9, 3.9195097609785213`*^9}, 
   3.9195098407442436`*^9, 3.9195105508870964`*^9, {3.919510601864897*^9, 
   3.9195106110942383`*^9}, {3.9195106651718636`*^9, 3.919510674850668*^9}, {
   3.919511755363228*^9, 3.919511755904503*^9}, 
   3.919512527072996*^9},ExpressionUUID->"de746b6a-48fe-be47-a4d7-\
1c4f661a8732"],

Cell[BoxData[
 RowBox[{
  RowBox[{"WittDecomposition", "[", "x0_List", "]"}], ":=", 
  "\[IndentingNewLine]", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"x", "=", "x0"}], ",", "n", ",", "wi", ",", 
      "SquarefreeScaleMatrix", ",", "BasisTable", ",", "QTable", ",", 
      "varArray", ",", "y", ",", "sol1", ",", "iso1", ",", "iso2", ",", 
      "WittBasis"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"SquarefreeScaleMatrix", "=", 
      RowBox[{"DiagonalMatrix", "[", 
       RowBox[{"Sqrt", "[", 
        RowBox[{
         RowBox[{"SquarefreeList", "[", "x", "]"}], "/", "x"}], "]"}], 
       "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"n", " ", "=", 
      RowBox[{"Length", "[", "x", "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"wi", "=", 
      RowBox[{"WittIndex", "[", "x", "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"BasisTable", " ", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"ConstantArray", "[", 
         RowBox[{"0", ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "i"}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "n", ",", 
          RowBox[{"n", "-", 
           RowBox[{"2", "*", 
            RowBox[{"(", 
             RowBox[{"wi", "-", "1"}], ")"}]}]}], ",", 
          RowBox[{"-", "2"}]}], "}"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"QTable", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"ConstantArray", "[", 
         RowBox[{"0", ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "i"}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "n", ",", 
          RowBox[{"n", "-", 
           RowBox[{"2", "*", "wi"}]}], ",", 
          RowBox[{"-", "2"}]}], "}"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"QTable", "[", 
       RowBox[{"[", "1", "]"}], "]"}], "=", 
      RowBox[{"DiagonalMatrix", "[", 
       RowBox[{"SquarefreeList", "[", "x", "]"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Do", "[", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"varArray", " ", "=", 
         RowBox[{"Array", "[", 
          RowBox[{"y", ",", 
           RowBox[{"n", "-", 
            RowBox[{"2", "*", 
             RowBox[{"(", 
              RowBox[{"i", "-", "1"}], ")"}]}]}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"sol1", "=", 
         RowBox[{"FindInstance", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"varArray", ".", 
              RowBox[{"QTable", "[", 
               RowBox[{"[", "i", "]"}], "]"}], ".", "varArray"}], "/", 
             RowBox[{"Total", "[", 
              RowBox[{"varArray", "^", "2"}], "]"}]}], "==", "0"}], ",", 
           "varArray", ",", "Integers", ",", 
           RowBox[{"Method", "->", 
            RowBox[{"{", 
             RowBox[{"\"\<SieveMaxPoints\>\"", "->", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"10", "^", "4"}], ",", 
                RowBox[{"10", "^", "8"}]}], "}"}]}], "}"}]}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"iso1", "=", 
         RowBox[{"varArray", "/.", 
          RowBox[{"sol1", "[", 
           RowBox[{"[", "1", "]"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"iso2", "=", 
         RowBox[{"AnotherIso", "[", 
          RowBox[{"iso1", ",", 
           RowBox[{"QTable", "[", 
            RowBox[{"[", "i", "]"}], "]"}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"BasisTable", "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", "All", ",", "1"}], "]"}], "]"}], "=", "iso1"}], 
        ";", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"BasisTable", "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", "All", ",", "2"}], "]"}], "]"}], "=", "iso2"}], 
        ";", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"BasisTable", "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", "All", ",", 
            RowBox[{"3", ";;"}]}], "]"}], "]"}], "=", 
         RowBox[{"Transpose", "[", 
          RowBox[{"NullSpace", "[", 
           RowBox[{
            RowBox[{"Transpose", "[", 
             RowBox[{"BasisTable", "[", 
              RowBox[{"[", 
               RowBox[{"i", ",", "All", ",", 
                RowBox[{"1", ";;", "2"}]}], "]"}], "]"}], "]"}], ".", 
            RowBox[{"QTable", "[", 
             RowBox[{"[", "i", "]"}], "]"}]}], "]"}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"QTable", "[", 
          RowBox[{"[", 
           RowBox[{"i", "+", "1"}], "]"}], "]"}], " ", "=", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Transpose", "[", 
             RowBox[{"BasisTable", "[", 
              RowBox[{"[", "i", "]"}], "]"}], "]"}], ".", 
            RowBox[{"QTable", "[", 
             RowBox[{"[", "i", "]"}], "]"}], ".", 
            RowBox[{"BasisTable", "[", 
             RowBox[{"[", "i", "]"}], "]"}]}], ")"}], "[", 
          RowBox[{"[", 
           RowBox[{
            RowBox[{"3", ";;"}], ",", 
            RowBox[{"3", ";;"}]}], "]"}], "]"}]}]}], "\[IndentingNewLine]", 
       ",", " ", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "wi"}], "}"}]}], "\[IndentingNewLine]", 
      "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"WittBasis", "=", 
      RowBox[{
       RowBox[{"Flatten", "[", 
        RowBox[{
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"PadRotate", "[", 
            RowBox[{"BasisTable", ",", "j", ",", "n", ",", "wi"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"j", ",", "1", ",", "wi"}], "}"}]}], "]"}], ",", "1"}], 
        "]"}], ".", "SquarefreeScaleMatrix"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"Transpose", "[", "WittBasis", "]"}]}]}], "\[IndentingNewLine]", 
   "]"}]}]], "Input",
 CellFrame->{{1, 1}, {0, 1}},
 CellChangeTimes->{
  3.919509840744243*^9, 3.919510550887097*^9, {3.919510601864897*^9, 
   3.9195106110942383`*^9}, {3.919510665171863*^9, 3.919510674850668*^9}},
 Background->GrayLevel[1],
 CellLabel->
  "In[201]:=",ExpressionUUID->"d5ea6138-e53f-ea4f-b825-88a1bc448d0f"],

Cell["\<\
Function to return a response to the user when a Gram matrix is inputted.\
\>", "Text",
 CellChangeTimes->{{3.919510383173357*^9, 3.919510405875103*^9}, {
  3.9195105433312817`*^9, 3.9195105508870964`*^9}, {3.919510601864897*^9, 
  3.9195106110942383`*^9}, {3.9195106651718636`*^9, 
  3.919510674850668*^9}},ExpressionUUID->"79533071-2953-7246-8f8b-\
d40dc0b9f38c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Response", "[", "x0_", "]"}], ":=", "\[IndentingNewLine]", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"x", "=", "x0"}], ",", "wi", ",", "WittBasis"}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"wi", "=", 
      RowBox[{"WittIndex", "[", "x", "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"WittBasis", "=", 
      RowBox[{"WittDecomposition", "[", "x", "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Which", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"ListQ", "[", "x", "]"}], "==", "False"}], ",", 
       "\"\<Error: Wrong format.\>\"", ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"AllTrue", "[", 
         RowBox[{"x", ",", "IntegerQ"}], "]"}], "==", "False"}], ",", 
       "\"\<Error: Not a representation of fermions.\>\"", ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"MemberQ", "[", 
         RowBox[{"x", ",", "0"}], "]"}], "==", "True"}], ",", 
       "\"\<Error: 0 not allowed as a representation of fermions.\>\"", ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"Total", "[", "x", "]"}], "!=", "0"}], ",", " ", 
       "\"\<Theory is anomalous under the pure gravitational anomaly.\>\"", 
       ",", "\[IndentingNewLine]", 
       RowBox[{"wi", "==", "0"}], ",", 
       "\"\<The corresponding quadratic space is anisotropic.\>\"", ",", 
       "\[IndentingNewLine]", "True", ",", 
       RowBox[{"StringJoin", "[", 
        RowBox[{"\"\<Your representations are \>\"", ",", 
         RowBox[{"ToString", "[", "x", "]"}], ",", 
         "\"\<. The Witt index is \>\"", ",", 
         RowBox[{"ToString", "[", "wi", "]"}], ",", 
         "\"\<. An explicit Witt decomposition of the quadratic space is \
given by the following basis change: \>\"", ",", 
         RowBox[{"ToString", "[", 
          RowBox[{
           RowBox[{"Transpose", "[", "WittBasis", "]"}], ",", "InputForm"}], 
          "]"}], ",", 
         "\"\<, where the k-th hyperbolic plane is spanned by the (2k-1)-th \
and (2k)-th columns in the list, with k=1,...,\>\"", ",", " ", 
         RowBox[{"ToString", "[", "wi", "]"}], ",", "\"\<.\>\""}], "]"}]}], 
      "]"}]}]}], "\[IndentingNewLine]", "]"}]}]], "Input",
 CellFrame->{{1, 1}, {0, 1}},
 CellChangeTimes->{{3.9195105433312817`*^9, 3.919510550887097*^9}, {
  3.919510601864897*^9, 3.9195106110942383`*^9}, {3.919510665171863*^9, 
  3.919510674851669*^9}, {3.919512878020529*^9, 3.919512882402466*^9}},
 Background->GrayLevel[1],
 CellLabel->
  "In[202]:=",ExpressionUUID->"8075f7e6-2ca4-d240-bd59-9da765b90508"]
}, Closed]],

Cell[CellGroupData[{

Cell["Returning a maximal totally isotropic subspace", "Subsection",
 CellChangeTimes->{{3.9195107969511623`*^9, 
  3.9195108142443047`*^9}},ExpressionUUID->"bbaa882c-78ba-3042-9a8d-\
97b999e7d380"],

Cell["The Witt index is found first.", "Text",
 CellChangeTimes->{{3.9195127336810894`*^9, 
  3.91951274028574*^9}},ExpressionUUID->"7ec7a781-9d28-a047-a57b-\
d41b8634d054"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"WittIndex", "[", "InitialGramMatrix", "]"}]], "Input",
 CellFrame->{{1, 1}, {0, 1}},
 Background->GrayLevel[1],
 CellLabel->
  "In[203]:=",ExpressionUUID->"6ceadbae-f321-fd4b-ab53-70ac90c61c7f"],

Cell[BoxData["2"], "Output",
 CellFrame->{{1, 1}, {1, 0}},
 CellChangeTimes->{3.919511290546004*^9, 3.919512698355865*^9, 
  3.91951280299098*^9, 3.9195128351724873`*^9, 3.919512887338119*^9, 
  3.919512977115078*^9, 3.9195134494368896`*^9},
 Background->GrayLevel[0.85],
 CellLabel->
  "Out[203]=",ExpressionUUID->"a2a84e97-6261-e746-834e-406a99b93e5e"]
}, Open  ]],

Cell["Then we can obtain a change of basis...", "Text",
 CellChangeTimes->{{3.9195127428371506`*^9, 
  3.919512751903595*^9}},ExpressionUUID->"5a363bab-b85c-7447-a786-\
15f224ef92f5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"WittBasis", " ", "=", " ", 
   RowBox[{"WittDecomposition", "[", "InitialGramMatrix", "]"}]}], 
  ";"}]], "Input",
 CellFrame->{{1, 1}, {0, 1}},
 Background->GrayLevel[1],
 CellLabel->
  "In[204]:=",ExpressionUUID->"e6d6bd76-d275-734d-a78c-25576dd450f6"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"MatrixForm", "[", "WittBasis", "]"}], 
  RowBox[{"(*", 
   RowBox[{"The", " ", "basis", " ", "vectors", " ", "are", " ", "the", " ", 
    RowBox[{"columns", "."}]}], "*)"}]}]], "Input",
 CellFrame->{{1, 1}, {0, 1}},
 CellChangeTimes->{{3.919511363221957*^9, 3.919511365424883*^9}, {
  3.919511765622668*^9, 3.919511781888533*^9}, {3.91951294753932*^9, 
  3.919512949024158*^9}},
 Background->GrayLevel[1],
 CellLabel->
  "In[205]:=",ExpressionUUID->"ec220645-e63d-234c-bc9f-7ae5557bab9f"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", 
      FractionBox["1", "2"], "0", "0", "0", "0"},
     {"1", 
      RowBox[{"-", 
       FractionBox["1", "2"]}], "0", "0", 
      FractionBox["2", "3"], 
      FractionBox["2", "3"]},
     {"0", "0", "1", 
      FractionBox["1", "6"], "0", "0"},
     {"1", 
      RowBox[{"-", 
       FractionBox["1", "2"]}], "0", "0", "1", "0"},
     {"1", 
      RowBox[{"-", 
       FractionBox["1", "2"]}], "0", "0", "0", "1"},
     {"0", "0", "1", 
      RowBox[{"-", 
       FractionBox["1", "6"]}], "0", "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellFrame->{{1, 1}, {1, 0}},
 CellChangeTimes->{{3.919511173050085*^9, 3.919511177200587*^9}, 
   3.919512698572267*^9, 3.919512803056867*^9, 3.919512835234352*^9, 
   3.919512887403234*^9, 3.919512977189607*^9, 3.9195134495070057`*^9},
 Background->GrayLevel[0.85],
 CellLabel->
  "Out[205]//MatrixForm=",ExpressionUUID->"25f14da9-0726-9349-9812-\
5ec87d69df06"]
}, Open  ]],

Cell["...  in which the quadratic space is Witt decomposed.", "Text",
 CellChangeTimes->{{3.919512755055378*^9, 
  3.919512781550873*^9}},ExpressionUUID->"258f7aa0-bff8-6841-a4fa-\
ed6a3a5792b9"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Transpose", "[", "WittBasis", "]"}], ".", 
   RowBox[{"DiagonalMatrix", "[", "InitialGramMatrix", "]"}], ".", 
   "WittBasis"}], "//", "MatrixForm", " "}]], "Input",
 CellFrame->{{1, 1}, {0, 1}},
 Background->GrayLevel[1],
 CellLabel->
  "In[206]:=",ExpressionUUID->"20c73dae-83ad-d243-af31-20f5871e78b5"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "1", "0", "0", "0", "0"},
     {"1", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "1", "0", "0"},
     {"0", "0", "1", "0", "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"-", 
       FractionBox["2", "3"]}], 
      FractionBox["4", "3"]},
     {"0", "0", "0", "0", 
      FractionBox["4", "3"], 
      RowBox[{"-", 
       FractionBox["2", "3"]}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellFrame->{{1, 1}, {1, 0}},
 CellChangeTimes->{3.919511322901411*^9, 3.9195126986258163`*^9, 
  3.919512803109726*^9, 3.919512835289585*^9, 3.919512887458958*^9, 
  3.919512977229223*^9, 3.9195134495159817`*^9},
 Background->GrayLevel[0.85],
 CellLabel->
  "Out[206]//MatrixForm=",ExpressionUUID->"58bebc82-a0ec-4c4a-ad79-\
4b8b07269c3d"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["\<\
Summary: Information about a maximal totally isotropic subspace given a Gram \
matrix\
\>", "Subsection",
 CellChangeTimes->{{3.919511112689703*^9, 
  3.9195111335864296`*^9}},ExpressionUUID->"7caef1b1-e86a-ec4e-b312-\
273426091ac9"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Response", "[", "InitialGramMatrix", "]"}]], "Input",
 CellFrame->{{1, 1}, {0, 1}},
 Background->GrayLevel[1],
 CellLabel->
  "In[207]:=",ExpressionUUID->"e81d6b33-f80c-2b4b-b835-4a77767084d9"],

Cell[BoxData["\<\"Your representations are {1, 3, 3, -2, -2, -3}. The Witt \
index is 2. An explicit Witt decomposition of the quadratic space is given by \
the following basis change: {{1, 1, 0, 1, 1, 0}, {1/2, -1/2, 0, -1/2, -1/2, \
0}, {0, 0, 1, 0, 0, 1}, {0, 0, 1/6, 0, 0, -1/6}, {0, 2/3, 0, 1, 0, 0}, {0, \
2/3, 0, 0, 1, 0}}, where the k-th hyperbolic plane is spanned by the \
(2k-1)-th and (2k)-th columns in the list, with k=1,...,2.\"\>"], "Output",
 CellFrame->{{1, 1}, {1, 0}},
 CellChangeTimes->{3.919510832662783*^9, 3.919510863648704*^9, 
  3.9195110103794403`*^9, 3.919512698687897*^9, 3.9195128031699867`*^9, 
  3.91951283535157*^9, 3.919512887519628*^9, 3.919512977292347*^9, 
  3.9195134495783443`*^9},
 Background->GrayLevel[0.85],
 CellLabel->
  "Out[207]=",ExpressionUUID->"004e4efe-7da0-624c-abee-9b051c52be5e"]
}, Open  ]],

Cell["\<\
Taking one vector from each hyperbolic plane yields a possible basis for a \
maximal totally isotropic subspace. For example, we can take the first and \
third columns.\
\>", "Text",
 CellChangeTimes->{{3.919512547830982*^9, 3.919512586001938*^9}, {
  3.919512862080511*^9, 
  3.919512863117708*^9}},ExpressionUUID->"82f9aa36-8977-1e40-bbbe-\
ebb5b7690998"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Parameterizing all bases for Witt decomposition", "Subsection",
 CellChangeTimes->{{3.9195114057011795`*^9, 3.9195114358400764`*^9}, 
   3.9195123140304527`*^9},ExpressionUUID->"892bf736-ea2e-814a-a542-\
e916c5e798bf"],

Cell["\<\
Solving for the parameterization of all generalized skew-symmetric matrices .\
\>", "Text",
 CellChangeTimes->{{3.919511449573612*^9, 3.9195114697441864`*^9}, 
   3.9195117904351063`*^9},ExpressionUUID->"4471d232-5731-4f47-b803-\
eabe8f075c9a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"GeneralisedAntisym", "[", "x0_List", "]"}], ":=", 
  "\[IndentingNewLine]", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"x", "=", "x0"}], ",", "antisymsol"}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"antisymsol", " ", "=", 
      RowBox[{"Solve", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"a", "==", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Inverse", "[", 
             RowBox[{"DiagonalMatrix", "[", "x0", "]"}], "]"}], ".", 
            RowBox[{"Transpose", "[", "a", "]"}], ".", 
            RowBox[{"DiagonalMatrix", "[", "x0", "]"}]}]}]}], "&&", 
         RowBox[{"Element", "[", 
          RowBox[{"a", ",", 
           RowBox[{"Matrices", "[", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"Length", "[", "x", "]"}], ",", 
              RowBox[{"Length", "[", "x", "]"}]}], "}"}], "]"}]}], "]"}]}], 
        ",", "a"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"a", "/.", 
      RowBox[{"antisymsol", "[", 
       RowBox[{"[", "1", "]"}], "]"}]}]}]}], "\[IndentingNewLine]", "]"}], 
  " "}]], "Input",
 CellFrame->{{1, 1}, {0, 1}},
 Background->GrayLevel[1],
 CellLabel->
  "In[208]:=",ExpressionUUID->"b984e256-df1f-1442-b358-9861e823f2e3"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ParameterisedGeneralisedAntisymmetricMatrix", " ", "=", 
   RowBox[{
    RowBox[{"GeneralisedAntisym", "[", "InitialGramMatrix", "]"}], "//", 
    "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "The", " ", "warning", " ", "message", " ", "that", " ", "arises", " ", 
     "is", " ", "due", " ", "to", " ", "the", " ", "fact", " ", "that", " ", 
     "there", " ", "are", " ", "more", " ", "unknowns", " ", "than", " ", 
     "there", " ", "are", " ", "equations", " ", "to", " ", "solve", " ", 
     "for", " ", "a", " ", "generalised", " ", "skew"}], "-", 
    RowBox[{"symmetric", " ", 
     RowBox[{"matrix", "."}]}]}], "*)"}]}]}], "Input",
 CellFrame->{{1, 1}, {0, 1}},
 CellChangeTimes->{
  3.9195115042466145`*^9, {3.919511562249592*^9, 3.9195115841841297`*^9}},
 Background->GrayLevel[1],
 CellLabel->
  "In[209]:=",ExpressionUUID->"f85f03ca-e717-ec4d-8e2a-a5997a79ca04"],

Cell[BoxData[
 TemplateBox[{
  "Solve", "svars", 
   "\"Equations may not give solutions for all \\\"solve\\\" variables.\"", 2,
    209, 6, 20878519455808403840, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.919511539629385*^9, 3.919512318133428*^9, 
  3.919512698826977*^9, 3.919512803233732*^9, 3.919512835411518*^9, 
  3.919512887582863*^9, 3.9195129773328247`*^9, 3.9195134496136894`*^9},
 CellLabel->
  "During evaluation of \
In[209]:=",ExpressionUUID->"2bc33e0a-bbe5-6d43-9005-79a8e5a161d9"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"MatrixForm", "[", "ParameterisedGeneralisedAntisymmetricMatrix", 
  "]"}]], "Input",
 CellFrame->{{1, 1}, {0, 1}},
 Background->GrayLevel[1],
 CellLabel->
  "In[210]:=",ExpressionUUID->"db3549f3-eaee-a44a-a430-8ee92e4c439b"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", 
      TemplateBox[{"a", "1", "2"},
       "IndexedDefault"], 
      TemplateBox[{"a", "1", "3"},
       "IndexedDefault"], 
      TemplateBox[{"a", "1", "4"},
       "IndexedDefault"], 
      TemplateBox[{"a", "1", "5"},
       "IndexedDefault"], 
      TemplateBox[{"a", "1", "6"},
       "IndexedDefault"]},
     {
      RowBox[{"-", 
       FractionBox[
        TemplateBox[{"a", "1", "2"},
         "IndexedDefault"], "3"]}], "0", 
      TemplateBox[{"a", "2", "3"},
       "IndexedDefault"], 
      TemplateBox[{"a", "2", "4"},
       "IndexedDefault"], 
      TemplateBox[{"a", "2", "5"},
       "IndexedDefault"], 
      TemplateBox[{"a", "2", "6"},
       "IndexedDefault"]},
     {
      RowBox[{"-", 
       FractionBox[
        TemplateBox[{"a", "1", "3"},
         "IndexedDefault"], "3"]}], 
      RowBox[{"-", 
       TemplateBox[{"a", "2", "3"},
        "IndexedDefault"]}], "0", 
      TemplateBox[{"a", "3", "4"},
       "IndexedDefault"], 
      TemplateBox[{"a", "3", "5"},
       "IndexedDefault"], 
      TemplateBox[{"a", "3", "6"},
       "IndexedDefault"]},
     {
      FractionBox[
       TemplateBox[{"a", "1", "4"},
        "IndexedDefault"], "2"], 
      FractionBox[
       RowBox[{"3", " ", 
        TemplateBox[{"a", "2", "4"},
         "IndexedDefault"]}], "2"], 
      FractionBox[
       RowBox[{"3", " ", 
        TemplateBox[{"a", "3", "4"},
         "IndexedDefault"]}], "2"], "0", 
      TemplateBox[{"a", "4", "5"},
       "IndexedDefault"], 
      TemplateBox[{"a", "4", "6"},
       "IndexedDefault"]},
     {
      FractionBox[
       TemplateBox[{"a", "1", "5"},
        "IndexedDefault"], "2"], 
      FractionBox[
       RowBox[{"3", " ", 
        TemplateBox[{"a", "2", "5"},
         "IndexedDefault"]}], "2"], 
      FractionBox[
       RowBox[{"3", " ", 
        TemplateBox[{"a", "3", "5"},
         "IndexedDefault"]}], "2"], 
      RowBox[{"-", 
       TemplateBox[{"a", "4", "5"},
        "IndexedDefault"]}], "0", 
      TemplateBox[{"a", "5", "6"},
       "IndexedDefault"]},
     {
      FractionBox[
       TemplateBox[{"a", "1", "6"},
        "IndexedDefault"], "3"], 
      TemplateBox[{"a", "2", "6"},
       "IndexedDefault"], 
      TemplateBox[{"a", "3", "6"},
       "IndexedDefault"], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"2", " ", 
         TemplateBox[{"a", "4", "6"},
          "IndexedDefault"]}], "3"]}], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"2", " ", 
         TemplateBox[{"a", "5", "6"},
          "IndexedDefault"]}], "3"]}], "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellFrame->{{1, 1}, {1, 0}},
 CellChangeTimes->{3.9195115396895733`*^9, 3.9195123181899605`*^9, 
  3.919512698878631*^9, 3.9195128032856503`*^9, 3.919512835467048*^9, 
  3.9195128876376247`*^9, 3.91951297736899*^9, 3.919513449637945*^9},
 Background->GrayLevel[0.85],
 CellLabel->
  "Out[210]//MatrixForm=",ExpressionUUID->"e0d6ad5f-158b-364a-9cc5-\
56d2acb16348"]
}, Open  ]],

Cell["\<\
Now use Cayley\[CloseCurlyQuote]s correspondence to obtain all generalised \
orthogonal matrices. Here we have set the auxiliary matrix D = I, but all 2^n \
possibilities for D should be considered.\
\>", "Text",
 CellChangeTimes->{{3.9195116096003838`*^9, 3.919511647856003*^9}, {
   3.919511844001848*^9, 3.9195118724950523`*^9}, {3.919511913970564*^9, 
   3.9195119317619*^9}, 
   3.9195125959015636`*^9},ExpressionUUID->"495495b5-84a6-3f4b-99c4-\
bf25892fa761"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"DMatrix", " ", "=", " ", 
   RowBox[{"IdentityMatrix", "[", 
    RowBox[{"Length", "[", "InitialGramMatrix", "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ParameterisedGeneralisedOrthogonalMatrix", " ", "=", 
   RowBox[{"DMatrix", ".", 
    RowBox[{"(", 
     RowBox[{"-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"IdentityMatrix", "[", 
          RowBox[{"Length", "[", "InitialGramMatrix", "]"}], "]"}], "+", 
         "ParameterisedGeneralisedAntisymmetricMatrix"}], ")"}], ".", 
       RowBox[{"Inverse", "[", 
        RowBox[{
         RowBox[{"IdentityMatrix", "[", 
          RowBox[{"Length", "[", "InitialGramMatrix", "]"}], "]"}], "-", 
         "ParameterisedGeneralisedAntisymmetricMatrix"}], "]"}]}]}], 
     ")"}]}]}], ";"}]}], "Input",
 CellFrame->{{1, 1}, {0, 1}},
 CellChangeTimes->{{3.9195118756157417`*^9, 3.9195119005229416`*^9}},
 Background->GrayLevel[1],
 CellLabel->
  "In[211]:=",ExpressionUUID->"4ae3d220-d93e-5f4a-b6f1-9ade9c3ca258"],

Cell["\<\
All basis changes for a Witt decomposition can be obtained by applying the \
above generalised orthogonal transformation on the previously found basis \
change. Equivalently, we can also apply the generalised orthogonal \
transformation on one maximal totally isotropic subspace to obtain all other \
ones.\
\>", "Text",
 CellChangeTimes->{{3.917689718991225*^9, 3.917689734672106*^9}, {
   3.917690552854119*^9, 3.917690568161644*^9}, {3.917694466169714*^9, 
   3.917694490354431*^9}, 3.917694523255203*^9, {3.9176945595865116`*^9, 
   3.917694560242747*^9}, {3.917772581971422*^9, 3.917772647686344*^9}, {
   3.917772719954006*^9, 3.9177727349278584`*^9}, {3.91778366028948*^9, 
   3.917783670666445*^9}, {3.917790857204247*^9, 3.917790859091154*^9}, {
   3.917791760120561*^9, 3.917791763686688*^9}, {3.917792183205564*^9, 
   3.917792185971731*^9}, {3.917796875854939*^9, 3.917796946793465*^9}, 
   3.918222503096855*^9, {3.918222562294953*^9, 3.918222579303459*^9}, {
   3.9182343452658215`*^9, 3.918234346046292*^9}, {3.9182772893564854`*^9, 
   3.9182772932784767`*^9}, {3.918277568607739*^9, 3.918277571298727*^9}, {
   3.918300678935335*^9, 3.9183006887736073`*^9}, {3.918303982606016*^9, 
   3.918303983625965*^9}, {3.918304015021916*^9, 3.918304019657978*^9}, {
   3.918374819363708*^9, 3.918374824656805*^9}, {3.919507102681177*^9, 
   3.9195071026831703`*^9}, 3.919511597844055*^9, {3.919511674771555*^9, 
   3.9195117271519356`*^9}, {3.9195117947069817`*^9, 3.919511839042099*^9}, {
   3.919511938737549*^9, 3.919511944993948*^9}, 
   3.919512597167856*^9},ExpressionUUID->"3612d758-ea25-fe4b-ae06-\
084bca640b18"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ParameterisedWittBasis", " ", "=", " ", 
   RowBox[{"ParameterisedGeneralisedOrthogonalMatrix", ".", "WittBasis"}]}], 
  ";"}]], "Input",
 CellFrame->{{1, 1}, {0, 1}},
 CellChangeTimes->{{3.9183010690937157`*^9, 3.9183010821158104`*^9}, {
   3.9183038397384167`*^9, 3.918303864105952*^9}, {3.91830402530912*^9, 
   3.918304033069004*^9}, {3.9183041732453384`*^9, 3.91830417446369*^9}, 
   3.918374827337656*^9, 3.918374927408281*^9},
 Background->GrayLevel[1],
 CellLabel->
  "In[213]:=",ExpressionUUID->"adea8b73-8a99-1f49-9943-f6e36648396e"],

Cell[CellGroupData[{

Cell["\<\
If the user so desires, the answers can (and should) be exported to tex files \
by uncommenting the cells below. Here we also print out the factor det(I+A) \
separately to make the (already quite large) tex files manageable.\
\>", "Text",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.919511965827938*^9, 3.9195120364157124`*^9}, 
   3.9195121260253983`*^9, {3.9195125989309864`*^9, 
   3.919512599600893*^9}},ExpressionUUID->"d26b3aaa-2165-634b-bcc8-\
89f9dd6ec0fe"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"DeterminantFactor", " ", "=", " ", 
    RowBox[{"Simplify", "[", 
     RowBox[{"Det", "[", 
      RowBox[{
       RowBox[{"IdentityMatrix", "[", 
        RowBox[{"Length", "[", "InitialGramMatrix", "]"}], "]"}], "-", 
       "ParameterisedGeneralisedAntisymmetricMatrix"}], "]"}], "]"}]}], ";"}],
   "*)"}]], "Input",
 CellFrame->{{1, 1}, {0, 1}},
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.918374864606171*^9, 3.918374906223791*^9}, 
   3.919507102697645*^9, 3.919512084217903*^9},
 Background->GrayLevel[1],
 CellLabel->
  "In[214]:=",ExpressionUUID->"00ad96da-7fe2-c148-bb54-a5b60c55f6fb"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"Export", "[", 
    RowBox[{"\"\<ParameterisedOrthogonalMatrix.tex\>\"", ",", 
     RowBox[{
      RowBox[{
      "ParameterisedGeneralisedOrthogonalMatrix", " ", "//", "MatrixForm"}], 
      " ", "//", " ", "Simplify"}]}], "]"}], ";"}], "*)"}]], "Input",
 CellFrame->{{1, 1}, {0, 1}},
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.91830080985948*^9, 3.9183008125955486`*^9}, {
   3.918300881062788*^9, 3.918300884086331*^9}, {3.918302096648712*^9, 
   3.91830210246808*^9}, {3.918303591978617*^9, 3.9183035930675735`*^9}, {
   3.918303672301058*^9, 3.918303673098133*^9}, {3.918303720594841*^9, 
   3.918303721530222*^9}, {3.918304038061339*^9, 3.918304044891785*^9}, {
   3.918304089609619*^9, 3.918304096073147*^9}, {3.918304206987431*^9, 
   3.918304207994118*^9}, 3.918304301838148*^9, 3.918374829154499*^9, 
   3.919512084217903*^9},
 Background->GrayLevel[1],
 CellLabel->
  "In[215]:=",ExpressionUUID->"df8f5cfe-ebb5-1d42-9903-185d7cdf10f9"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"Export", "[", 
    RowBox[{"\"\<ParameterisedWittBasis.tex\>\"", ",", 
     RowBox[{
      RowBox[{"ParameterisedWittBasis", "//", "MatrixForm"}], " ", "//", " ", 
      "Simplify"}]}], "]"}], ";"}], "*)"}]], "Input",
 CellFrame->{{1, 1}, {0, 1}},
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.918301087048645*^9, 3.918301106295437*^9}, {
   3.918301966279415*^9, 3.918301966791916*^9}, {3.918302085572647*^9, 
   3.918302093059536*^9}, {3.9183035819341087`*^9, 3.9183035827467213`*^9}, {
   3.918303677454031*^9, 3.918303678191859*^9}, {3.918303725948904*^9, 
   3.918303726681681*^9}, {3.918304100363264*^9, 3.9183041022182827`*^9}, {
   3.918304201182167*^9, 3.918304202479349*^9}, 3.9183748320199413`*^9, 
   3.919512084217903*^9},
 Background->GrayLevel[1],
 CellLabel->
  "In[216]:=",ExpressionUUID->"e074a376-ccd9-df44-8e51-570dc297820e"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"Export", "[", 
    RowBox[{"\"\<Determinant.tex\>\"", ",", " ", "DeterminantFactor"}], "]"}],
    ";"}], "*)"}]], "Input",
 CellFrame->{{1, 1}, {0, 1}},
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.918304050955382*^9, 3.9183040830047073`*^9}, {
   3.91830413564703*^9, 3.9183041360133305`*^9}, {3.918374871476731*^9, 
   3.918374886648457*^9}, 3.919512084218902*^9},
 Background->GrayLevel[1],
 CellLabel->
  "In[217]:=",ExpressionUUID->"c26e2b2a-be94-9941-8ae8-9cd8f61a516e"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"Export", "[", 
    RowBox[{"\"\<ParameterisedWittBasisTimesDeterminant.tex\>\"", ",", 
     RowBox[{
      RowBox[{
       RowBox[{"DeterminantFactor", "*", "ParameterisedWittBasis"}], "//", 
       "MatrixForm"}], "//", "Simplify"}]}], "]"}], ";"}], "*)"}]], "Input",
 CellFrame->{{1, 1}, {0, 1}},
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.918374846977501*^9, 3.9183748599831257`*^9}, {
   3.9183748920882225`*^9, 3.918374915359167*^9}, {3.91837498611458*^9, 
   3.918374990180334*^9}, {3.918375240029085*^9, 3.918375240547905*^9}, {
   3.918375287366991*^9, 3.918375305371675*^9}, 3.919512084218902*^9},
 Background->GrayLevel[1],
 CellLabel->
  "In[218]:=",ExpressionUUID->"302ad50d-2474-6b47-bf5a-46a8a843c628"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"Export", "[", 
    RowBox[{"\"\<ParameterisedOrthogonalMatrixTimesDeterminant.tex\>\"", ",", 
     RowBox[{
      RowBox[{
       RowBox[{
       "DeterminantFactor", "*", "ParameterisedGeneralisedOrthogonalMatrix"}],
        "//", "MatrixForm"}], "//", "Simplify"}]}], "]"}], ";"}], 
  "*)"}]], "Input",
 CellFrame->{{1, 1}, {0, 1}},
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.918375351551506*^9, 3.918375373184595*^9}, 
   3.919512084218902*^9},
 Background->GrayLevel[1],
 CellLabel->
  "In[219]:=",ExpressionUUID->"ef9bc0e3-df1e-cd4a-865c-0e1ca9ec72c9"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["\<\
An example of another maximal totally isotropic subspace, generated from the \
first one.\
\>", "Subsection",
 CellChangeTimes->{{3.919512170953539*^9, 3.919512205633545*^9}, 
   3.9195124583343563`*^9},ExpressionUUID->"3b647377-819b-ce49-ad13-\
de690532abfa"],

Cell["\<\
This is the example in our paper, where the first and third columns (after a \
rescaling) yields another maximal totally isotropic subspace. We already \
specified D = I in the calculation in the previous section.\
\>", "Text",
 CellChangeTimes->{{3.9195122085668983`*^9, 3.919512262480549*^9}, 
   3.919512461168064*^9, {3.919512990176069*^9, 3.919512990400154*^9}, {
   3.9195134671808147`*^9, 
   3.91951347911779*^9}},ExpressionUUID->"a540dd46-ea50-0144-8771-\
e821e89105be"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AnotherWittBasis", " ", "=", " ", 
  RowBox[{"ParameterisedWittBasis", "/.", 
   RowBox[{"Thread", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       TemplateBox[{"a", "1", "2"},
        "IndexedDefault"], ",", 
       TemplateBox[{"a", "1", "3"},
        "IndexedDefault"], ",", 
       TemplateBox[{"a", "1", "4"},
        "IndexedDefault"], ",", 
       TemplateBox[{"a", "1", "5"},
        "IndexedDefault"], ",", 
       TemplateBox[{"a", "1", "6"},
        "IndexedDefault"], ",", 
       TemplateBox[{"a", "2", "3"},
        "IndexedDefault"], ",", 
       TemplateBox[{"a", "2", "4"},
        "IndexedDefault"], ",", 
       TemplateBox[{"a", "2", "5"},
        "IndexedDefault"], ",", 
       TemplateBox[{"a", "2", "6"},
        "IndexedDefault"], ",", 
       TemplateBox[{"a", "3", "4"},
        "IndexedDefault"], ",", 
       TemplateBox[{"a", "3", "5"},
        "IndexedDefault"], ",", 
       TemplateBox[{"a", "3", "6"},
        "IndexedDefault"], ",", 
       TemplateBox[{"a", "4", "5"},
        "IndexedDefault"], ",", 
       TemplateBox[{"a", "4", "6"},
        "IndexedDefault"], ",", 
       TemplateBox[{"a", "5", "6"},
        "IndexedDefault"]}], "}"}], "->", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
       "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
       "1"}], "}"}]}], "]"}]}]}]], "Input",
 CellFrame->{{1, 1}, {0, 1}},
 CellChangeTimes->{{3.919394241897871*^9, 3.919394330276003*^9}, {
   3.9193944700287304`*^9, 3.919394492071873*^9}, {3.919512247736353*^9, 
   3.9195122547250423`*^9}, 3.9195123432552567`*^9},
 Background->GrayLevel[1],
 CellLabel->
  "In[220]:=",ExpressionUUID->"e0a12210-bda3-834a-9630-90064c6f06e8"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     FractionBox["7", "10"], ",", 
     RowBox[{"-", 
      FractionBox["17", "20"]}], ",", 
     FractionBox["147", "10"], ",", 
     FractionBox["1", "20"], ",", "0", ",", 
     FractionBox["6", "5"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["9", "10"], ",", 
     FractionBox["1", "20"], ",", 
     FractionBox["49", "10"], ",", 
     FractionBox["1", "60"], ",", "0", ",", 
     FractionBox["2", "5"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", 
     RowBox[{"-", 
      FractionBox["1", "2"]}], ",", "0", ",", "0", ",", 
     FractionBox["2", "3"], ",", 
     FractionBox["2", "3"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", 
     RowBox[{"-", 
      FractionBox["1", "2"]}], ",", "12", ",", "0", ",", "0", ",", "1"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", 
     RowBox[{"-", 
      FractionBox["1", "2"]}], ",", "0", ",", "0", ",", "1", ",", "0"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["4", "5"], ",", 
     RowBox[{"-", 
      FractionBox["2", "5"]}], ",", 
     RowBox[{"-", 
      FractionBox["1", "5"]}], ",", 
     FractionBox["1", "30"], ",", "0", ",", 
     FractionBox["4", "5"]}], "}"}]}], "}"}]], "Output",
 CellFrame->{{1, 1}, {1, 0}},
 CellChangeTimes->{
  3.919394385805771*^9, {3.919394474349985*^9, 3.919394494099655*^9}, {
   3.9195123098259773`*^9, 3.919512345311323*^9}, 3.919512700870947*^9, 
   3.919512804845825*^9, 3.91951283734379*^9, 3.919512889490946*^9, 
   3.919512979193477*^9, 3.9195134515236435`*^9},
 Background->GrayLevel[0.85],
 CellLabel->
  "Out[220]=",ExpressionUUID->"890ed794-8085-064b-83ec-d4d0861e931a"]
}, Open  ]],

Cell["We can once again check this.", "Text",
 CellChangeTimes->{{3.9195122703044643`*^9, 
  3.919512282829647*^9}},ExpressionUUID->"53993eee-03dc-464d-aa67-\
bc42d933b2a6"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Transpose", "[", "AnotherWittBasis", "]"}], ".", 
   RowBox[{"DiagonalMatrix", "[", "InitialGramMatrix", "]"}], ".", 
   "AnotherWittBasis"}], "//", "MatrixForm"}]], "Input",
 CellFrame->{{1, 1}, {0, 1}},
 CellChangeTimes->{{3.919512285432472*^9, 3.919512307985277*^9}, {
  3.91951235194495*^9, 3.919512353246263*^9}},
 Background->GrayLevel[1],
 CellLabel->
  "In[221]:=",ExpressionUUID->"8df399c7-8b37-4c47-a4f2-c0ebe133a6fb"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "1", "0", "0", "0", "0"},
     {"1", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "1", "0", "0"},
     {"0", "0", "1", "0", "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"-", 
       FractionBox["2", "3"]}], 
      FractionBox["4", "3"]},
     {"0", "0", "0", "0", 
      FractionBox["4", "3"], 
      RowBox[{"-", 
       FractionBox["2", "3"]}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellFrame->{{1, 1}, {1, 0}},
 CellChangeTimes->{{3.91951233945339*^9, 3.919512353650146*^9}, 
   3.919512700936775*^9, 3.919512804908502*^9, 3.919512837397646*^9, 
   3.919512889542843*^9, 3.919512979249117*^9, 3.9195134515545673`*^9},
 Background->GrayLevel[0.85],
 CellLabel->
  "Out[221]//MatrixForm=",ExpressionUUID->"e88289fd-cdf5-1647-bc02-\
caeed3951635"]
}, Open  ]],

Cell["\<\
The two maximal totally isotropic subspaces for our example only intersect at \
the origin.\
\>", "Text",
 CellChangeTimes->{{3.919512402568199*^9, 3.919512417998489*^9}, {
  3.919512813934416*^9, 3.919512826719738*^9}, {3.919512902445196*^9, 
  3.9195129173281193`*^9}},ExpressionUUID->"cddfb92b-5852-7e41-b943-\
f11d12f25f43"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"ResourceFunction", "[", "\"\<IntersectionBasis\>\"", "]"}], "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "1", ",", "0"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "1"}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"7", "/", "10"}], ",", 
       RowBox[{"9", "/", "10"}], ",", "1", ",", "1", ",", "1", ",", 
       RowBox[{"4", "/", "5"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"147", "/", "10"}], ",", 
       RowBox[{"49", "/", "10"}], ",", "0", ",", "12", ",", "0", ",", 
       RowBox[{
        RowBox[{"-", "1"}], "/", "5"}]}], "}"}]}], "}"}]}], "]"}]], "Input",
 CellFrame->{{1, 1}, {0, 1}},
 CellChangeTimes->{{3.91939456170706*^9, 3.919394626302452*^9}},
 Background->GrayLevel[1],
 CellLabel->
  "In[222]:=",ExpressionUUID->"cd348fee-5c72-654b-b090-449b96e397d5"],

Cell[BoxData[
 RowBox[{"{", "}"}]], "Output",
 CellFrame->{{1, 1}, {1, 0}},
 CellChangeTimes->{3.919394632631914*^9, 3.9195124775407963`*^9, 
  3.9195127017802906`*^9, 3.919512804959692*^9, 3.919512837450506*^9, 
  3.919512889594696*^9, 3.919512979297903*^9, 3.9195134515814953`*^9},
 Background->GrayLevel[0.85],
 CellLabel->
  "Out[222]=",ExpressionUUID->"7b47aa20-3301-2345-95f0-f49d51b04062"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1428, 741.75},
WindowMargins->{{1152, Automatic}, {Automatic, 0}},
ShowGroupOpener->True,
ShowCellLabel->True,
Magnification:>1.1 Inherited,
Background->RGBColor[1, 1, 0.85],
FrontEndVersion->"14.0 for Microsoft Windows (64-bit) (December 12, 2023)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"04831036-17a8-3947-9af2-c3ed8e1b04b9"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 185, 3, 59, "Subsection",ExpressionUUID->"f9b11ddb-a279-9c4c-855b-3d8a2baabe19"],
Cell[768, 27, 667, 15, 89, "Text",ExpressionUUID->"ef6be356-20d3-0045-9b09-d24850c8d480"],
Cell[1438, 44, 5827, 85, 49, "Input",ExpressionUUID->"a19cbdba-a5a1-a947-9b8c-e6e2579c5477"]
}, Open  ]],
Cell[CellGroupData[{
Cell[7302, 134, 295, 5, 59, "Subsection",ExpressionUUID->"84fb39b1-9f86-ac43-9e51-d6486295864b"],
Cell[7600, 141, 280, 4, 38, "Text",ExpressionUUID->"673ebdf1-24f3-e242-8f1b-de76337ad0f2"],
Cell[7883, 147, 256, 4, 38, "Text",ExpressionUUID->"6de4f486-ee3b-1344-a4b2-6b5ae87fb529"],
Cell[8142, 153, 1613, 46, 113, "Input",ExpressionUUID->"cccfe2b7-8f1b-3b42-94c5-b9f01dcf5676"],
Cell[9758, 201, 327, 5, 38, "Text",ExpressionUUID->"871d8008-2811-e546-a39f-611d08a03aa6"],
Cell[10088, 208, 2120, 58, 155, "Input",ExpressionUUID->"bdcdf98a-ece6-8f45-8f54-b00150f14295"],
Cell[12211, 268, 234, 4, 38, "Text",ExpressionUUID->"f5579bd5-d04c-af49-8fe6-dd0a256dc743"],
Cell[12448, 274, 957, 26, 113, "Input",ExpressionUUID->"93d99b74-129d-ea47-86e8-daf687bb7160"],
Cell[13408, 302, 268, 4, 38, "Text",ExpressionUUID->"26a4274d-7be0-9049-8b73-7d5be67ff100"],
Cell[13679, 308, 4948, 131, 385, "Input",ExpressionUUID->"bb1ee0a1-3554-af43-9767-306f1f48d706"],
Cell[18630, 441, 317, 5, 38, "Text",ExpressionUUID->"26970b4d-6483-dd48-b17c-f8ca3a79e9ae"],
Cell[18950, 448, 219, 4, 38, "Text",ExpressionUUID->"27122571-3092-444e-a071-7680ca5f917a"],
Cell[19172, 454, 711, 21, 71, "Input",ExpressionUUID->"c966d79d-cf77-854c-92fd-8167e75c3679"],
Cell[19886, 477, 216, 4, 38, "Text",ExpressionUUID->"67f5080e-740b-d842-8fde-8f33c137aa31"],
Cell[20105, 483, 600, 17, 71, "Input",ExpressionUUID->"58504177-29c1-604c-8f98-b345a241695f"],
Cell[20708, 502, 270, 4, 38, "Text",ExpressionUUID->"f320c8f5-5745-7348-b0a9-ffc4592fee7f"],
Cell[20981, 508, 3972, 96, 280, "Input",ExpressionUUID->"dd3bfccb-7247-944c-a235-813fda317df6"],
Cell[24956, 606, 259, 4, 38, "Text",ExpressionUUID->"8386a9c3-879d-4e4a-b04e-df59000154c2"],
Cell[25218, 612, 3844, 104, 385, "Input",ExpressionUUID->"75765fab-3b54-4645-b000-51d1787ff244"],
Cell[29065, 718, 291, 6, 38, "Text",ExpressionUUID->"447286b2-071d-6346-aea1-5e8904b9167d"],
Cell[29359, 726, 907, 25, 113, "Input",ExpressionUUID->"1fc25336-b0a6-a749-9b69-b174d8a57c65"]
}, Closed]],
Cell[CellGroupData[{
Cell[30303, 756, 339, 5, 41, "Subsection",ExpressionUUID->"6516828d-4ce9-484d-8ec4-43d79d348597"],
Cell[30645, 763, 334, 5, 38, "Text",ExpressionUUID->"e0a2653c-56af-6444-bce4-bdd6ee09d94f"],
Cell[30982, 770, 467, 8, 38, "Text",ExpressionUUID->"0b48177d-d0dd-a74f-b118-e0256cd7515e"],
Cell[31452, 780, 2993, 80, 280, "Input",ExpressionUUID->"3f389ccb-02c8-4d45-9f2d-1153a961b917"],
Cell[34448, 862, 454, 9, 38, "Text",ExpressionUUID->"6593e58f-fca3-104f-91dc-5beffede635b"],
Cell[34905, 873, 4475, 110, 427, "Input",ExpressionUUID->"89ae4bc4-8c61-7c42-bf61-0a50135b893b"],
Cell[39383, 985, 514, 9, 38, "Text",ExpressionUUID->"de746b6a-48fe-be47-a4d7-1c4f661a8732"],
Cell[39900, 996, 6309, 162, 490, "Input",ExpressionUUID->"d5ea6138-e53f-ea4f-b825-88a1bc448d0f"],
Cell[46212, 1160, 375, 7, 38, "Text",ExpressionUUID->"79533071-2953-7246-8f8b-d40dc0b9f38c"],
Cell[46590, 1169, 2642, 58, 301, "Input",ExpressionUUID->"8075f7e6-2ca4-d240-bd59-9da765b90508"]
}, Closed]],
Cell[CellGroupData[{
Cell[49269, 1232, 198, 3, 41, "Subsection",ExpressionUUID->"bbaa882c-78ba-3042-9a8d-97b999e7d380"],
Cell[49470, 1237, 173, 3, 38, "Text",ExpressionUUID->"7ec7a781-9d28-a047-a57b-d41b8634d054"],
Cell[CellGroupData[{
Cell[49668, 1244, 218, 5, 49, "Input",ExpressionUUID->"6ceadbae-f321-fd4b-ab53-70ac90c61c7f"],
Cell[49889, 1251, 354, 7, 54, "Output",ExpressionUUID->"a2a84e97-6261-e746-834e-406a99b93e5e"]
}, Open  ]],
Cell[50258, 1261, 183, 3, 38, "Text",ExpressionUUID->"5a363bab-b85c-7447-a786-15f224ef92f5"],
Cell[50444, 1266, 289, 8, 49, "Input",ExpressionUUID->"e6d6bd76-d275-734d-a78c-25576dd450f6"],
Cell[CellGroupData[{
Cell[50758, 1278, 523, 12, 49, "Input",ExpressionUUID->"ec220645-e63d-234c-bc9f-7ae5557bab9f"],
Cell[51284, 1292, 1327, 39, 209, "Output",ExpressionUUID->"25f14da9-0726-9349-9812-5ec87d69df06"]
}, Open  ]],
Cell[52626, 1334, 195, 3, 38, "Text",ExpressionUUID->"258f7aa0-bff8-6841-a4fa-ed6a3a5792b9"],
Cell[CellGroupData[{
Cell[52846, 1341, 352, 9, 49, "Input",ExpressionUUID->"20c73dae-83ad-d243-af31-20f5871e78b5"],
Cell[53201, 1352, 1157, 33, 176, "Output",ExpressionUUID->"58bebc82-a0ec-4c4a-ad79-4b8b07269c3d"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[54407, 1391, 243, 6, 41, "Subsection",ExpressionUUID->"7caef1b1-e86a-ec4e-b312-273426091ac9"],
Cell[CellGroupData[{
Cell[54675, 1401, 217, 5, 49, "Input",ExpressionUUID->"e81d6b33-f80c-2b4b-b835-4a77767084d9"],
Cell[54895, 1408, 833, 13, 97, "Output",ExpressionUUID->"004e4efe-7da0-624c-abee-9b051c52be5e"]
}, Open  ]],
Cell[55743, 1424, 367, 8, 38, "Text",ExpressionUUID->"82f9aa36-8977-1e40-bbbe-ebb5b7690998"]
}, Open  ]],
Cell[CellGroupData[{
Cell[56147, 1437, 224, 3, 59, "Subsection",ExpressionUUID->"892bf736-ea2e-814a-a542-e916c5e798bf"],
Cell[56374, 1442, 254, 5, 38, "Text",ExpressionUUID->"4471d232-5731-4f47-b803-eabe8f075c9a"],
Cell[56631, 1449, 1325, 37, 134, "Input",ExpressionUUID->"b984e256-df1f-1442-b358-9861e823f2e3"],
Cell[CellGroupData[{
Cell[57981, 1490, 970, 22, 92, "Input",ExpressionUUID->"f85f03ca-e717-ec4d-8e2a-a5997a79ca04"],
Cell[58954, 1514, 525, 11, 30, "Message",ExpressionUUID->"2bc33e0a-bbe5-6d43-9005-79a8e5a161d9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[59516, 1530, 248, 6, 49, "Input",ExpressionUUID->"db3549f3-eaee-a44a-a430-8ee92e4c439b"],
Cell[59767, 1538, 3373, 110, 202, "Output",ExpressionUUID->"e0d6ad5f-158b-364a-9cc5-56d2acb16348"]
}, Open  ]],
Cell[63155, 1651, 475, 9, 38, "Text",ExpressionUUID->"495495b5-84a6-3f4b-99c4-bf25892fa761"],
Cell[63633, 1662, 1051, 27, 134, "Input",ExpressionUUID->"4ae3d220-d93e-5f4a-b6f1-9ade9c3ca258"],
Cell[64687, 1691, 1638, 25, 63, "Text",ExpressionUUID->"3612d758-ea25-fe4b-ae06-084bca640b18"],
Cell[66328, 1718, 578, 12, 49, "Input",ExpressionUUID->"adea8b73-8a99-1f49-9943-f6e36648396e"],
Cell[CellGroupData[{
Cell[66931, 1734, 508, 9, 63, "Text",ExpressionUUID->"d26b3aaa-2165-634b-bcc8-89f9dd6ec0fe",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[67442, 1745, 679, 17, 49, "Input",ExpressionUUID->"00ad96da-7fe2-c148-bb54-a5b60c55f6fb",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[68124, 1764, 1032, 21, 49, "Input",ExpressionUUID->"df8f5cfe-ebb5-1d42-9903-185d7cdf10f9",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[69159, 1787, 929, 19, 49, "Input",ExpressionUUID->"e074a376-ccd9-df44-8e51-570dc297820e",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[70091, 1808, 561, 13, 49, "Input",ExpressionUUID->"c26e2b2a-be94-9941-8ae8-9cd8f61a516e",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[70655, 1823, 803, 17, 49, "Input",ExpressionUUID->"302ad50d-2474-6b47-bf5a-46a8a843c628",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[71461, 1842, 644, 17, 49, "Input",ExpressionUUID->"ef9bc0e3-df1e-cd4a-865c-0e1ca9ec72c9",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[72154, 1865, 270, 6, 41, "Subsection",ExpressionUUID->"3b647377-819b-ce49-ad13-de690532abfa"],
Cell[72427, 1873, 489, 9, 63, "Text",ExpressionUUID->"a540dd46-ea50-0144-8771-e821e89105be"],
Cell[CellGroupData[{
Cell[72941, 1886, 1787, 48, 49, "Input",ExpressionUUID->"e0a12210-bda3-834a-9630-90064c6f06e8"],
Cell[74731, 1936, 1710, 51, 70, "Output",ExpressionUUID->"890ed794-8085-064b-83ec-d4d0861e931a"]
}, Open  ]],
Cell[76456, 1990, 173, 3, 38, "Text",ExpressionUUID->"53993eee-03dc-464d-aa67-bc42d933b2a6"],
Cell[CellGroupData[{
Cell[76654, 1997, 475, 11, 49, "Input",ExpressionUUID->"8df399c7-8b37-4c47-a4f2-c0ebe133a6fb"],
Cell[77132, 2010, 1180, 33, 176, "Output",ExpressionUUID->"e88289fd-cdf5-1647-bc02-caeed3951635"]
}, Open  ]],
Cell[78327, 2046, 338, 7, 38, "Text",ExpressionUUID->"cddfb92b-5852-7e41-b943-f11d12f25f43"],
Cell[CellGroupData[{
Cell[78690, 2057, 1032, 29, 49, "Input",ExpressionUUID->"cd348fee-5c72-654b-b090-449b96e397d5"],
Cell[79725, 2088, 396, 8, 54, "Output",ExpressionUUID->"7b47aa20-3301-2345-95f0-f49d51b04062"]
}, Open  ]]
}, Open  ]]
}
]
*)


